Smooth locus of twisted affine Schubert varieties and twisted affine Demazure modules

Let $\mathscr{G}$ be a special parahoric group scheme of twisted type over the ring of formal power series over $\mathbb{C}$, excluding the absolutely special case of $A_{2\ell}^{(2)}$. Using the methods and results of Zhu, we prove a duality theorem for general $\mathscr{G}$ : there is a duality between the level one twisted affine Demazure modules and the function rings of certain torus fixed point subschemes in affine Schubert varieties for $\mathscr{G}$. Along the way, we also establish the duality theorem for $E_6$. As a consequence, we determine the smooth locus of any affine Schubert variety in the affine Grassmannian of $\mathscr{G}$. In particular, this confirms a conjecture of Haines and Richarz.

==> anc/lie_algebra_reprs.sage <==
"""
Lie Algebra Representations

EXAMPLES::

    sage: La = RootSystem(['E',6]).weight_lattice().fundamental_weights()
    sage: M = crystals.RiggedConfigurations(La[1])
    sage: VM = ReprMinuscule(M, QQ)
    sage: v = VM.maximal_vector()
    sage: x = (tensor([v, v.f(1), v.f(1).f(3)]) 
    ....:      - tensor([v.f(1), v, v.f(1).f(3)])
    ....:      - tensor([v, v.f(1).f(3), v.f(1)])
    ....:      + tensor([v.f(1), v.f(1).f(3), v])
    ....:      + tensor([v.f(1).f(3), v, v.f(1)])
    ....:      - tensor([v.f(1).f(3), v.f(1), v])
    ....:      )
    sage: all(x.e(i) == 0 for i in M.index_set())
    True
    sage: S = SubRepresentation(x, crystals.RiggedConfigurations(La[4]))
    sage: verify_representation(S)  # long time -- multiple minutes

    sage: B4 = S.basis().keys()
    sage: wt0 = [b for b in B4 if b.weight() == 0]
    sage: S0 = [S.basis()[b] for b in wt0]
    sage: def build_smat(i):
    ....:     ret = []
    ....:     for b in S0:
    ....:         bs = b.s(i)
    ....:         ret.append([bs[c] for c in wt0])
    ....:     return matrix(ret)
    sage: s_mats = [build_smat(i) for i in B4.index_set()]

    sage: [m.det() for m in s_mats]                                                           
    [-1, -1, -1, -1, -1, -1]
    sage: W = WeylGroup(['E',6], prefix='s')
    sage: W.cardinality()
    51840
    sage: MG = MatrixGroup(s_mats)
    sage: MG.cardinality()   # long time - few minutes computation
    51840
"""

#from sage.combinat.dict_addition import dict_addition, dict_linear_combination
from sage.combinat.free_module import CombinatorialFreeModule, CombinatorialFreeModule_Tensor
from sage.misc.lazy_attribute import lazy_attribute

class ReprElement(CombinatorialFreeModule.Element):
    def e(self, i):
        F = self.parent()
        return F.linear_combination( (F.e_on_basis(i, m), c)
                                     for m,c in self.monomial_coefficients(copy=False).items() )

    def f(self, i):
        F = self.parent()
        return F.linear_combination( (F.f_on_basis(i, m), c)
                                     for m,c in self.monomial_coefficients(copy=False).items() )

    def h(self, i, power=1):
        """
        Return the action of `h_i` on ``self``.

        We assume everything is working in a weight basis, so we have
        :meth:`h_on_basis()` return the appropriate scalar.
        """
        F = self.parent()
        return F._from_dict({m: c * F.h_on_basis(i, m, power)
                             for m,c in self.monomial_coefficients(copy=False).items()})

    def exp(self, op):
        """
        Return the action of the exponential of the opeartor ``op``
        on ``self``.

        .. WARNING::

            This assumes ``op`` is locally nilpontent.
        """
        F = self.parent()
        ret = F.zero()
        n = 0
        temp = self
        while temp:
            ret += temp / factorial(n)
            temp = op(temp)
            n += 1
        return ret

    def s(self, i):
        """
        Return the action of `s_i` on ``self``.
        """
        fop = lambda x: x.f(i)
        eop = lambda x: -x.e(i)
        return self.exp(fop).exp(eop).exp(fop)

# -----------------------------------------------------------------------------------------

class ReprMinuscule(CombinatorialFreeModule):
    def __init__(self, C, R):
        CombinatorialFreeModule.__init__(self, R, C)

    def _repr_(self):
        return "V({})".format(self.basis().keys().highest_weight_vector().weight())

    def _latex_(self):
        from sage.misc.latex import latex
        return "V({})".format(latex(self.basis().keys().highest_weight_vector().weight()))

    def cartan_type(self):
        return self.basis().keys().cartan_type()

    def maximal_vector(self):
        return self.monomial(self.basis().keys().highest_weight_vector())

    def e_on_basis(self, i, b):
        C = self.basis().keys()
        x = b.e(i)
        if x is None:
            return self.zero()
        return self.monomial(x)

    def f_on_basis(self, i, b):
        C = self.basis().keys()
        x = b.f(i)
        if x is None:
            return self.zero()
        return self.monomial(x)

    def h_on_basis(self, i, b, power=1):
        C = self.basis().keys()
        WLR = C.weight_lattice_realization()
        alc = WLR.simple_coroots()
        return b.weight().scalar(alc[i]) * power

    Element = ReprElement

# -----------------------------------------------------------------------------------------

class ReprAdjoint(CombinatorialFreeModule):
    def __init__(self, C, R):
        self._d = C.cartan_type().symmetrizer()
        self._zero_elts = {}
        self._WLR_zero = C.weight_lattice_realization().zero()
        for x in C:
            if x.weight() == self._WLR_zero:
                for i in C.index_set():
                    if x.epsilon(i) > 0:
                        self._zero_elts[i] = x
                        break
        CombinatorialFreeModule.__init__(self, R, C)

    def _repr_(self):
        return "V({})".format(self.basis().keys().highest_weight_vector().weight())

    def _latex_(self):
        from sage.misc.latex import latex
        return "V({})".format(latex(self.basis().keys().highest_weight_vector().weight()))

    def cartan_type(self):
        return self.basis().keys().cartan_type()

    def maximal_vector(self):
        return self.monomial(self.basis().keys().highest_weight_vector())

    def e_on_basis(self, i, b):
        C = self.basis().keys()
        x = b.e(i)
        if x is None:
            return self.zero()
        I = {j: pos for pos,j in enumerate(C.index_set())}
        if x.weight() == self._WLR_zero:
            A = C.cartan_type().cartan_matrix()
            return self.monomial(x) + sum(self.term(self._zero_elts[j], -A[I[i],I[j]] / 2)
                                          for j in C.index_set()
                                          if A[I[i],I[j]] < 0 and j in self._zero_elts)
        return self.term(x, x.phi(i))

    def f_on_basis(self, i, b):
        C = self.basis().keys()
        x = b.f(i)
        if x is None:
            return self.zero()
        I = {j:pos for pos,j in enumerate(C.index_set())}
        if x.weight() == self._WLR_zero:
            A = C.cartan_type().cartan_matrix()
            return self.monomial(x) + sum(self.term(self._zero_elts[j], -A[I[i],I[j]] / 2)
                                          for j in C.index_set()
                                          if A[I[i],I[j]] < 0 and j in self._zero_elts)
        return self.term(x, x.epsilon(i))

    def h_on_basis(self, i, b, power=1):
        C = self.basis().keys()
        WLR = C.weight_lattice_realization()
        alc = WLR.simple_coroots()
        return b.weight().scalar(alc[i]) * power

    Element = ReprElement


# -----------------------------------------------------------------------------------------

def tensor_basis_wt(x):
    return sum((comp.weight() for comp in x), x[0].weight().parent().zero())

class SubRepresentation(CombinatorialFreeModule):
    """
    INPUT:

    - ``gen`` -- the generator
    - ``C`` -- the KR crystal this is isomorphic to
    - ``check`` -- verify the basis constructed really is a basis
    - ``fast_basis`` -- if ``True``, then just use the first `f_i` action to
      construct a new basis element

    EXAMPLES::

        sage: La = RootSystem(['E',6]).weight_lattice().fundamental_weights()
        sage: M = crystals.RiggedConfigurations(La[1])
        sage: VM = ReprMinuscule(M, QQ)
        sage: v = VM.maximal_vector()
        sage: x = (tensor([v, v.f(1), v.f(1).f(3)]) 
        ....:      - tensor([v.f(1), v, v.f(1).f(3)])
        ....:      - tensor([v, v.f(1).f(3), v.f(1)])
        ....:      + tensor([v.f(1), v.f(1).f(3), v])
        ....:      + tensor([v.f(1).f(3), v, v.f(1)])
        ....:      - tensor([v.f(1).f(3), v.f(1), v])
        ....:      )
        sage: S = SubRepresentation(x, crystals.RiggedConfigurations(La[4]))
    """
    def __init__(self, gen, C, check=True, fast_basis=True):
        self._gen = gen
        self._ambient = gen.parent()
        self._d = C.cartan_type().symmetrizer()
        R = self._ambient.base_ring()
        CombinatorialFreeModule.__init__(self, R, C, prefix='s')
        self._build_basis(check=check, fast_basis=fast_basis)

    def _repr_(self):
        return "V({}) inside {}".format(self.basis().keys().highest_weight_vector().weight(), self._ambient)

    def _latex_(self):
        from sage.misc.latex import latex
        return "V({}) \\subseteq {}".format(latex(self.basis().keys().highest_weight_vector().weight()),
                                            latex(self._ambient))

    def _build_basis(self, check=True, fast_basis=True):
        # Data
        #print("   initializing _build_basis")
        A = self._ambient
        R = A.base_ring()
        I = self.cartan_type().index_set()
        mg = self.basis().keys().highest_weight_vector()
        todo = set([mg])
        self._ambient_basis = {mg: self._gen}
        self._order = [mg]
        self._elements_by_weight = {mg.weight(): [mg]}
        self._support_by_weight = {mg.weight(): list(self._gen.support())}
        full_support = set(self._gen.support())
        d = self.cartan_type().symmetrizer()
        #print("   building basis")
        while todo:
            x = todo.pop()
            v = self._ambient_basis[x]
            for i in I:
                y = x.f(i)
                if y is None or y in self._ambient_basis:
                    continue
                wt = y.weight()
                vp = v.f(i)

                if (not fast_basis) and full_support.issuperset(vp.support()):
                    # If there is a new support, then it must be linearly independent
                    #   from the previous weight basis elements.
                    wt_vectors = [self._ambient_basis[b] for b in self._elements_by_weight[wt]]
                    wt_vectors.append(vp)
                    M = matrix([[vec[s] for s in self._support_by_weight[wt]]
                                for vec in wt_vectors])
                    if M.rank() != M.nrows():
                        # This vector is already in the span of the weight basis
                        continue

                self._order.append(y)
                if wt in self._elements_by_weight:
                    self._elements_by_weight[wt].append(y)
                    self._support_by_weight[wt].extend(s for s in vp.support()
                                                       if s not in self._support_by_weight[wt])
                else:
                    self._elements_by_weight[wt] = [y]
                    self._support_by_weight[wt] = list(vp.support())
                full_support.update(vp.support())
                todo.add(y)
                # self._ambient_basis[y] = v.f(i)
                self._ambient_basis[y] = ~y.epsilon(i) * vp

        assert len(self._ambient_basis) == self.basis().keys().cardinality(), ("%s != %s -- missing an element in the basis"
                        % (len(self._ambient_basis), self.basis().keys().cardinality()))

        # Fix an order for the ambient support,
        #   doesn't matter which order (well, maybe computationally...)
        full_support = list(full_support)
        self._support_order = {x: i for i,x in enumerate(full_support)}

        # Safety checks (if desired)
        if not check:
            return
        #print("   running checks")
        MS = MatrixSpace(R, len(self._ambient_basis), len(full_support), sparse=True)
        B = MS({(i,self._support_order[x]): coeff for i,g in enumerate(self._ambient_basis.values())
                for x,coeff in g})
        assert B.rank() == len(self._ambient_basis), (B.rank(), len(self._ambient_basis))

    def lift(self, elt):
        if elt == 0:
            return self._ambient.zero()
        return self._ambient.sum(c * self._ambient_basis[i] for i,c in elt)

    def retract(self, vec):
        if vec == 0:
            return self.zero()
        # Since this is a weight basis and the ambient basis has the same
        #   weight as this, restrict to the ambient elements and basis elements
        #   with the same weights that appear in ``vec``.
        wts = set(tensor_basis_wt(x) for x in vec.support())
        S = {}
        for wt in wts:
            for x in self._support_by_weight[wt]:
                S[x] = len(S)
        order = []
        for wt in wts:
            order.extend(self._elements_by_weight[wt])
        #order = [x for x in self._order if x.weight() in wts]
        MS = MatrixSpace(self.base_ring(), len(S), len(order)+1)
        mat = {(S[x],0): c for x,c in vec}
        for i,b in enumerate(order):
            for x,c in self._ambient_basis[b]:
                mat[S[x],i+1] = c
        ker = MS(mat).right_kernel_matrix(basis='echelon')
        assert ker.nrows() == 1
        ker = ker[0]
        assert ker[0] == self.base_ring().one()
        return self._from_dict({order[i-1]: -c for i,c in ker.items() if i != 0},
                               coerce=False, remove_zeros=False)

    def cartan_type(self):
        return self._ambient.cartan_type()

    @cached_method
    def e_on_basis(self, i, b):
        return self.retract(self._ambient_basis[b].e(i))

    @cached_method
    def f_on_basis(self, i, b):
        return self.retract(self._ambient_basis[b].f(i))

    @cached_method
    def h_on_basis(self, i, b, power=1):
        # We are assuming this a weight basis
        C = self.basis().keys()
        WLR = C.weight_lattice_realization()
        alc = WLR.simple_coroots()
        return b.weight().scalar(alc[i]) * power

    def maximal_vector(self):
        return self.retract(self._gen)

    Element = ReprElement # Faster to cache the action on the basis elements

# -----------------------------------------------------------------------------------------

class RepresentationTensor(CombinatorialFreeModule_Tensor):
    @staticmethod
    def __classcall_private__(cls, modules, **options):
        return CombinatorialFreeModule_Tensor.__classcall_private__(cls, modules, **options)

    def cartan_type(self):
        return self._sets[0].cartan_type()

    def e_on_basis(self, i, b):
        mon = [self._sets[k].monomial(elt) for k,elt in enumerate(b)]
        t = self.tensor_constructor(self._sets)
        ret = self.zero()
        for k,elt in enumerate(b):
            ret += t(*(mon[:k] + [self._sets[k].e_on_basis(i, elt)] + mon[k+1:]))
        return ret

    def f_on_basis(self, i, b):
        mon = [self._sets[k].monomial(elt) for k,elt in enumerate(b)]
        t = self.tensor_constructor(self._sets)
        ret = self.zero()
        for k,elt in enumerate(b):
            ret += t(*(mon[:k] + [self._sets[k].f_on_basis(i, elt)] + mon[k+1:]))
        return ret

    def h_on_basis(self, i, b, power=1):
        return sum(self._sets[k].h_on_basis(i, elt, power) for k,elt in enumerate(b))

    Element = ReprElement

# -----------------------------------------------------------------------------------------

ReprMinuscule.Tensor = RepresentationTensor
ReprAdjoint.Tensor = RepresentationTensor
SubRepresentation.Tensor = RepresentationTensor

# -----------------------------------------------------------------------------------------

def apply_e(d, elt):
    for i in reversed(d):
        elt = elt.e(i)
    return elt

def apply_f(d, elt):
    for i in reversed(d):
        elt = elt.f(i)
    return elt


def verify_representation(V):
    ct = V.cartan_type()
    d = ct.symmetrizer()
    I = ct.index_set()
    A = ct.cartan_matrix()
    al = RootSystem(ct).weight_lattice().simple_roots()
    ac = RootSystem(ct).weight_lattice().simple_coroots()
    for x in V.basis():
        for i in I:
            for j in I:
                assert x.e(j).h(i,1) - x.h(i,1).e(j) == al[i].scalar(ac[j]) * x.e(j), "[h,e] = Ae -- i: {}, j: {}, x: {}".format(i,j,x)
                assert x.f(j).h(i,1) - x.h(i,1).f(j) == -al[i].scalar(ac[j]) * x.f(j), "[h,f] = -Af -- i: {}, j: {}, x: {}".format(i,j,x)
                if i == j:
                    assert x.f(i).e(i) - x.e(i).f(i) == x.h(i,1), "[e,f] = h -- i: {} == j: {}".format(i, j)
                    continue
                assert x.f(j).e(i) - x.e(i).f(j) == 0, "[e,f] = 0 -- i: {} j: {}".format(i, j)
                # Check Serre
                aij = A[I.index(i),I.index(j)]
                assert 0 == sum((-1)^n
                           * binomial(1-aij, n)
                           * apply_e([i]*(1-aij-n) + [j] + [i]*n, x)
                           for n in range(1-aij+1)), "Serre e -- i: {}, j: {}".format(i,j)
                assert 0 == sum((-1)^n
                           * binomial(1-aij, n)
                           * apply_f([i]*(1-aij-n) + [j] + [i]*n, x)
                           for n in range(1-aij+1)), "Serre f -- i: {}, j: {}".format(i,j)

def build_root_paths(ct):
    """
    Return a ``dict`` of positive roots and a path of simple root operators
    to obtain the result.
    """
    ct = CartanType(ct)
    I = ct.index_set()
    Q = RootSystem(ct).root_lattice()
    Phi = set(Q.positive_roots())
    al = Q.simple_roots()
    ret = {al[i]: [i] for i in al.keys()}
    next_level = dict(ret)
    while next_level:
        cur_level = next_level
        next_level = {}
        for beta in cur_level:
            for i in I:
                gamma = beta + al[i]
                if gamma in Phi and gamma not in ret:
                    ret[gamma] = cur_level[beta] + [i]
                    next_level[gamma] = ret[gamma]
    return ret

def build_root_operators(ct):
    ct = CartanType(ct)
    paths = build_root_paths(ct)
    F = FreeMonoid(ct.index_set())
    A = F.algebra(QQ)
    x = A.algebra_generators()
    ret = {}
    for beta in paths:
        p = iter(paths[beta])
        cur = x[next(p)]
        for i in p:
            cur = cur * x[i] - x[i] * cur
        ret[beta] = [(t.to_word_list(), c) for t,c in cur]
    return ret

def apply_f_operators(ops, v):
    r"""
    Apply ``ops`` to ``v``.

    INPUT:

    - ``ops`` -- a list of pairs ``(F, c)``, where ``F`` is a list
      of indices and ``c`` is the scaling coefficient
    - ``v`` -- the vector of the representation

    OUTPUT:

    ``sum( c * F(v) for F, c in ops )``

    EXAMPLES::

        sage: # S is B(\Lambda_4) in type E_6 constructed from above
        sage: v = S.maximal_vector()
        sage: al = RootSystem(['E',6]).root_lattice().simple_roots()
        sage: b1 = al[1] + 1*al[2] + 2*al[3] + 3*al[4] + 2*al[5] + al[6]
        sage: b2 = al[1] + 2*al[2] + 2*al[3] + 3*al[4] + 2*al[5] + al[6]
        sage: ops = build_root_operators(['E',6])
        sage: vzero = apply_f_operators(ops[b2], apply_f_operators(ops[b1], v))
        sage: vzero != 0
        True

    The slow way of building the orbit (but still reasonably fast)::

        sage: orbit = set([vzero])
        sage: nl = [vzero]
        sage: I = CartanType(['E',6]).index_set()
        sage: B4 = S.basis().keys()
        sage: wt0 = [b for b in B4 if b.weight() == 0]
        sage: while nl:
        ....:     cur = nl
        ....:     nl = []
        ....:     for vec in cur:
        ....:         for i in I:
        ....:             vs = vec.s(i)
        ....:             if vs in orbit or -vs in orbit:
        ....:                 continue
        ....:             orbit.add(vs)
        ....:             nl.append(vs)
        sage: len(orbit)
        240
        sage: matrix([[vec[b] for b in wt0] for vec in orbit]).rank()
        45
    """
    ret = v.parent().zero()
    for F, c in ops:
        temp = v
        for i in reversed(F):
            temp = temp.f(i)
        ret += c * temp
    return ret


